TeFF: Tracking-enhanced Forgetting-free Few-shot 3D LiDAR Semantic Segmentation

In autonomous driving, 3D LiDAR plays a crucial role in understanding the vehicle's surroundings. However, the newly emerged, unannotated objects presents few-shot learning problem for semantic segmentation. This paper addresses the limitations of current few-shot semantic segmentation by exploiting the temporal continuity of LiDAR data. Employing a tracking model to generate pseudo-ground-truths from a sequence of LiDAR frames, our method significantly augments the dataset, enhancing the model's ability to learn on novel classes. However, this approach introduces a data imbalance biased to novel data that presents a new challenge of catastrophic forgetting. To mitigate this, we incorporate LoRA, a technique that reduces the number of trainable parameters, thereby preserving the model's performance on base classes while improving its adaptability to novel classes. This work represents a significant step forward in few-shot 3D LiDAR semantic segmentation for autonomous driving. Our code is available at https://github.com/junbao-zhou/Track-no-forgetting.

==> figures/tracking_frame_num_ablation.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FormatStrFormatter

# mpl.rcParams['figure.dpi'] = 250
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})

x = np.array([
    1, 10, 20, 30,
])
mIoU = np.array([
    49.9,
    52.0,
    53.2,
    53.5,
])

mIoU_base = np.array([
    56.7,
    58.0,
    58.6,
    58.6,
])
mIoU_novel = np.array([
    24.1,
    29.5,
    32.8,
    34.6,
])

color_0 = ["royalblue", "lightblue", "mediumblue"]
color_1 = ["orange", "wheat", "darkorange"]
color_2 = ["green", "lightgreen", "darkgreen"]
marker_0 = 'v'
marker_1 = '^'
marker_2 = 'o'

fig, ax = plt.subplots(2, height_ratios=[1, 1], sharex=True)
fig.subplots_adjust(hspace=0.05)  # adjust space between axes

ax[0].spines[['right', 'top']].set_visible(False)
ax[0].spines.bottom.set_visible(False)
ax[1].spines[['right', 'top']].set_visible(False)
ax[0].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax[1].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))


xlim = (0, 32)

ax[0].set_xlim(xlim[0], xlim[1])
# ax[0].set_xticks([3, 5, 8, 12, 17])
ax[0].grid(
    color='gray', which="major", alpha=0.3, linestyle='dashed', linewidth=0.8,
)
# ax[0].set_xticks(np.arange(xlim[0], xlim[1], step=5))
ax[0].set_xticklabels([])
ax[0].tick_params(axis='x', which="major", length=0)
ax[0].tick_params(axis='x', which="minor", length=0)
ax[0].set_ylim(48+1, 60)
# ax[0].set_xlabel('memory length')
# ax[0].set_ylabel('$\mathcal{J}$', color=color_0[2])

# ax[1] = ax[0].twinx()  # instantiate a second axes that shares the same x-axis
# we already handled the x-label with ax[0]
ax[1].set_xlim(xlim[0], xlim[1])
ax[1].grid(
    color='gray', which="major", alpha=0.3, linestyle='dashed', linewidth=0.8,
)
ax[1].xaxis.remove_overlapping_locs = False
ax[1].set_xticks(np.arange(xlim[0], xlim[1], step=5))
ax[1].set_xticklabels([])
ax[1].tick_params(axis='x', which="major", length=0)

ax[1].set_xticks(x, minor=True)
ax[1].set_xticklabels(x, minor=True)
ax[1].tick_params(axis='x', which="minor", length=5)
ax[1].set_xlabel('Tracking Frame Number')
ax[1].set_ylim(24, 36-1)


d = .5  # proportion of vertical to horizontal extent of the slanted line
kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,
              linestyle="none", color='k', mec='k', mew=1, clip_on=False)
ax[0].plot([0], [0], transform=ax[0].transAxes, **kwargs)
ax[1].plot([0], [1], transform=ax[1].transAxes, **kwargs)


ax[0].plot(
    x,
    mIoU,
    color=color_2[0],
    linestyle='solid',
    marker=marker_2,
    markerfacecolor=color_2[1],
    markeredgecolor=color_2[2],
    label=r'$\mathrm{mIoU}$',
)
line_mIoU_base = ax[0].plot(
    x,
    mIoU_base,
    color=color_0[0],
    linestyle='solid',
    marker=marker_0,
    markerfacecolor=color_0[1],
    markeredgecolor=color_0[2],
    label='$\mathrm{mIoU}_{base}$',
)

text_x_offset = 0.4
text_y_offset = 0.8

for text_value in [mIoU, mIoU_base]:
    for i, v in zip(x, text_value):
        ax[0].text(i + text_x_offset, v + text_y_offset,
                   f"{v:.1f}", ha="center")

line_mIoU_novel = ax[1].plot(
    x, mIoU_novel,
    color=color_1[0],
    linestyle='solid',
    marker=marker_1,
    markerfacecolor=color_1[1],
    markeredgecolor=color_1[2],
    label='$\mathrm{mIoU}_{novel}$',
)
for i, v in zip(x, mIoU_novel):
    ax[1].text(i + text_x_offset, v + text_y_offset, f"{v:.1f}", ha="center")


# ax[0].legend(["$mIoU$", "$mIoU_{base}$"], loc="lower right")
# ax[1].legend(["$mIoU_{novel}$"], loc="lower right")

legend_handle_0, label_0 = ax[0].get_legend_handles_labels()
legend_handle_1, label_1 = ax[1].get_legend_handles_labels()
ax[1].legend(
    legend_handle_0 + legend_handle_1, label_0 + label_1, loc="lower right")

# fig.tight_layout()

plt.savefig(
    "tracking_frame_num_ablation.pdf",
    format="pdf", bbox_inches="tight")

# plt.savefig(
#     "tracking_frame_num_ablation.png",
#     bbox_inches="tight")

==> figures/tracking_gap_ablation.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import FormatStrFormatter

# mpl.rcParams['figure.dpi'] = 250
plt.rcParams.update({
    "text.usetex": True,
    "font.family": "Helvetica"
})

x = np.array([
    1, 5, 10, 15, 20,
])
mIoU = np.array([
    50.9,
    52.0,
    52.2,
    53.2,
    53.1,
])

mIoU_base = np.array([
    56.9,
    57.4,
    58.4,
    58.6,
    58.5,
])
mIoU_novel = np.array([
    28.5,
    31.7,
    28.8,
    32.8,
    32.9,
])

color_0 = ["royalblue", "lightblue", "mediumblue"]
color_1 = ["orange", "wheat", "darkorange"]
color_2 = ["green", "lightgreen", "darkgreen"]
marker_0 = 'v'
marker_1 = '^'
marker_2 = 'o'

fig, ax = plt.subplots(2, height_ratios=[2, 1], sharex=True)
fig.subplots_adjust(hspace=0.05)  # adjust space between axes

ax[0].spines[['right', 'top']].set_visible(False)
ax[0].spines.bottom.set_visible(False)
ax[1].spines[['right', 'top']].set_visible(False)
ax[0].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))
ax[1].yaxis.set_major_formatter(FormatStrFormatter('%.1f'))


xlim = (0, 22)

ax[0].set_xlim(xlim[0], xlim[1])
# ax[0].set_xticks([3, 5, 8, 12, 17])
ax[0].grid(
    color='gray', which="major", alpha=0.3, linestyle='dashed', linewidth=0.8,
)
# ax[0].set_xticks(np.arange(xlim[0], xlim[1], step=5))
ax[0].set_xticklabels([])
ax[0].tick_params(axis='x', which="major", length=0)
ax[0].tick_params(axis='x', which="minor", length=0)
ax[0].set_ylim(48+1.5, 60)
# ax[0].set_xlabel('memory length')
# ax[0].set_ylabel('$\mathcal{J}$', color=color_0[2])

# ax[1] = ax[0].twinx()  # instantiate a second axes that shares the same x-axis
# we already handled the x-label with ax[0]
ax[1].set_xlim(xlim[0], xlim[1])
ax[1].grid(
    color='gray', which="major", alpha=0.3, linestyle='dashed', linewidth=0.8,
)
ax[1].xaxis.remove_overlapping_locs = False
ax[1].set_xticks(np.arange(xlim[0], xlim[1], step=5))
ax[1].set_xticklabels([])
ax[1].tick_params(axis='x', which="major", length=0)

ax[1].set_xticks(x, minor=True)
ax[1].set_xticklabels(x, minor=True)
ax[1].tick_params(axis='x', which="minor", length=5)
ax[1].set_xlabel('Tracking Gap')
ax[1].set_ylim(28, 34-0.5)


d = .5  # proportion of vertical to horizontal extent of the slanted line
kwargs = dict(marker=[(-1, -d), (1, d)], markersize=12,
              linestyle="none", color='k', mec='k', mew=1, clip_on=False)
ax[0].plot([0], [0], transform=ax[0].transAxes, **kwargs)
ax[1].plot([0], [1], transform=ax[1].transAxes, **kwargs)


ax[0].plot(
    x,
    mIoU,
    color=color_2[0],
    linestyle='solid',
    marker=marker_2,
    markerfacecolor=color_2[1],
    markeredgecolor=color_2[2],
    label='$\mathrm{mIoU}$',
)
line_mIoU_base = ax[0].plot(
    x,
    mIoU_base,
    color=color_0[0],
    linestyle='solid',
    marker=marker_0,
    markerfacecolor=color_0[1],
    markeredgecolor=color_0[2],
    label='$\mathrm{mIoU}_{base}$',
)

text_x_offset = 0.
text_y_offset = 0.5

for text_value in [mIoU, mIoU_base]:
    for i, v in zip(x, text_value):
        ax[0].text(i + text_x_offset, v + text_y_offset,
                   f"{v:.1f}", ha="center")

line_mIoU_novel = ax[1].plot(
    x, mIoU_novel,
    color=color_1[0],
    linestyle='solid',
    marker=marker_1,
    markerfacecolor=color_1[1],
    markeredgecolor=color_1[2],
    label='$\mathrm{mIoU}_{novel}$',
)
for i, v in zip(x, mIoU_novel):
    ax[1].text(i + text_x_offset, v + text_y_offset, f"{v:.1f}", ha="center")


# ax[0].legend(["$mIoU$", "$mIoU_{base}$"], loc="lower right")
# ax[1].legend(["$mIoU_{novel}$"], loc="lower right")

legend_handle_0, label_0 = ax[0].get_legend_handles_labels()
legend_handle_1, label_1 = ax[1].get_legend_handles_labels()
ax[1].legend(
    legend_handle_0 + legend_handle_1, label_0 + label_1, loc="lower right")

# fig.tight_layout()

plt.savefig(
    "tracking_gap_ablation.pdf",
    format="pdf", bbox_inches="tight")

# plt.savefig(
#     "tracking_gap_ablation.png",
#     bbox_inches="tight")
